Model order reduction and sensitivity analysis for complex heat transfer simulations inside the human eyeball

Heat transfer in the human eyeball, a complex organ, is significantly influenced by various pathophysiological and external parameters. Particularly, heat transfer critically affects fluid behavior within the eye and ocular drug delivery processes. Overcoming the challenges of experimental analysis, this study introduces a comprehensive three-dimensional mathematical and computational model to simulate the heat transfer in a realistic geometry. Our work includes an extensive sensitivity analysis to address uncertainties and delineate the impact of different variables on heat distribution in ocular tissues. To manage the model's complexity, we employed a very fast model reduction technique with certified sharp error bounds, ensuring computational efficiency without compromising accuracy. Our results demonstrate remarkable consistency with experimental observations and align closely with existing numerical findings in the literature. Crucially, our findings underscore the significant role of blood flowand environmental conditions, particularly in the eye's internal tissues. Clinically, this model offers a promising tool for examining the temperature-related effects of various therapeutic interventions on the eye. Such insights are invaluable for optimizing treatment strategies in ophthalmology.

==> data/deterministic-sensitivity-analysis/run-SA.py <==
import sys, os
import feelpp.core as fppc
import feelpp.toolboxes.heat as heat
import feelpp.mor as mor
import pandas as pd

PWD = os.getcwd()

o = heat.toolboxes_options("heat")
config = fppc.globalRepository("SA_det")
e = fppc.Environment(sys.argv, opts=o, config=config)

DIM = 3
assert DIM in [2,3]


fppc.Environment.setConfigFile(os.path.join(PWD, "..", "eye.cfg"))

MEASURES_PATH = f"{e.rootRepository()}/SA_det/np_{e.expand('$np')}/heat.measures/values.csv"


def updateParameters(tb, mu):
    for i in range(0,mu.size()):
        tb.addParameterInModelProperties(mu.parameterName(i),mu(i))
    tb.updateParameterValues()

def value(tb, param):
    return tb.modelProperties().parameters().at(param).value()

def printParam(tb, names):
    param = tb.modelProperties().parameters()
    for name in names:
        print(name, param.at(name).value())


def to_kelvin(T_C): return T_C + 273.15
def to_celcius(T):  return T - 273.15

def res_of_meas(meas, points):
    res = {}
    for point in points:
        res[point] = meas[f'Points_{point}_expr_T{point}_C']
    return res

heatBox = heat.heat(dim=DIM, order=2)
heatBox.init()


crb_model_properties = mor.CRBModelProperties(worldComm=fppc.Environment.worldCommPtr())
crb_model_properties.setup(PWD + '/../crb_param.json')
crb_model_parameters = crb_model_properties.parameters()

# modelParameters = heatBox.modelProperties().parameters()
D = mor._mor.ParameterSpace.New(crb_model_parameters, fppc.Environment.worldCommPtr())

control_values = {"k_lens":0.40, "E":40, "h_bl":65, "h_amb":10, "T_amb":to_kelvin(20), "T_bl":to_kelvin(37)}
mu = D.element()
mu.setParameters(control_values)

if e.isMasterRank():
    print(mu.parameterNames())


params = D.parameterNames()
values = {
    "E": [20, 40, 70, 100, 320],
    "T_amb": [273.15, 278, to_kelvin(20), to_kelvin(25), to_kelvin(30), 308],
    "T_bl": [to_kelvin(35), to_kelvin(37), to_kelvin(37.7), to_kelvin(38), to_kelvin(38.5), to_kelvin(39)],
    "h_amb": [8, 10, 12, 15, 100],
    "h_bl": [65, 90, 110],
    "k_lens": [0.21, 0.30, 0.40, 0.544]
}

df_points = pd.read_csv(os.path.join(PWD, "points_coord.csv"))
points_name = list(df_points['Point'])


for param in params:
    if e.isMasterRank():
        print("=================================")
        print("Running for the parameter", param)
        print("param will vary in ", values[param])
    mu.setParameters(control_values)

    df_res = pd.DataFrame(columns=points_name, dtype=float)
    for value in values[param]:
        try:
            mu.setParameterNamed(param, value)
        except RuntimeError as e:
            print(e)
            sys.exit(1)
        if e.isMasterRank():
            print(f"  Running with {param} = {value}")
        updateParameters(heatBox, mu)
        heatBox.solve()
        heatBox.exportResults()
        meas = heatBox.postProcessMeasures().values()

        if param[0] == 'T':
            value = to_celcius(value)
        df_res.loc[value] = res_of_meas(meas, points_name)

    df_res.to_csv(os.path.join(PWD, "results", f"{param}_feel.csv"), index_label=param)


==> fig/eye/results/deterministic-SA/convert_in_K.py <==
import os
import pandas as pd
import sys


def convert_csv_to_kelvin(dir_file):

    files = os.listdir(dir_file)

    keys = ['O', 'A', "B", "B1", "C", "D", "D1", "F", "G"]

    it = iter(files)
    for file in it:
        if file.endswith(".csv"):
            print("Looking for file: ", file)
            file_path = os.path.join(dir_file, file)
            new_file_path = os.path.join(dir_file, os.path.splitext(file)[0] + "_K.csv")
            if os.path.isfile( new_file_path ):
                print("\tfile already converted: ", new_file_path )
            else:
                try:
                    df = pd.read_csv(file_path, sep=',')
                except:
                    print("Error: ", file_path)
                    continue

                toSave = False

                for l in df:
                    if l in keys:
                        toSave = True
                        df[l+'K'] = df[l] + 273.15

                if toSave:
                    print("\tFile saved :", new_file_path)
                    df.to_csv(new_file_path, index=False)

if __name__ == "__main__":
    dir_file = os.path.dirname( __file__ )
    convert_csv_to_kelvin(dir_file)
